Thermodynamics for Reduced Models of Breakable Amyloid Filaments Based on Maximum Entropy Principle

Amyloid filaments are associated with neurodegenerative diseases such as Alzheimer's and Parkinson's. Simplified models of amyloid aggregation are crucial because the original mass-action equations involve numerous variables, complicating analysis and understanding. While dynamical aspects of simplified models have been widely studied, their thermodynamic properties are less understood. In this study, we explore the Maximum Entropy Principle (MEP)-reduced models, initially developed for dynamical analysis, from a brand-new thermodynamic perspective. Analytical expressions along with numerical simulations demonstrate that the discrete MEP-reduced model strictly retains laws of thermodynamics, which holds true even when filament lengths transit from discrete values to continuous real numbers. Our findings not only clarify the thermodynamic consistency between the MEP-reduced models and the original models of amyloid filaments for the first time, but also suggest avenues for future research into the model-reduction thermodynamics.

==> anc/Supporting_Information.tex <==
\documentclass[aip,jmp,amsmath,amssymb,preprint,]{revtex4-1}
%\documentclass[]{interact}
\usepackage{amssymb,amsmath,bm}

%\usepackage{pdflscape}
\usepackage{longtable}
\usepackage{multirow}
\usepackage{setspace}
\usepackage{booktabs}
\usepackage{hyperref}
\usepackage{cleveref}
\usepackage{color}
\usepackage{xcolor}
\usepackage{mathrsfs,amsmath}
\usepackage[version=4]{mhchem}
\usepackage{mathrsfs}
\usepackage{graphicx}% Include figure files
\usepackage{subfigure} 
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{natbib}
\usepackage{amsthm}
\usepackage{ulem}
\usepackage{setspace}

\usepackage{xr}
\makeatletter

\newcommand*{\addFileDependency}[1]{% argument=file name and extension
\typeout{(#1)}
\@addtofilelist{#1}

\IfFileExists{#1}{}{\typeout{No file #1.}}
}\makeatother

\newcommand*{\myexternaldocument}[1]{%
\externaldocument{#1}%
\addFileDependency{#1.tex}%
\addFileDependency{#1.aux}%
}
\myexternaldocument{main}


%\externaldocument{main} % 这里的 main 是你的正文.tex 文件的名称，无需 .tex 后缀

\Crefname{figure}{Fig.}{Figs.}
\Crefname{equation}{Eq.}{Eqs.}
%\renewcommand\thesection{\arabic{section}}

\begin{document}
\renewcommand{\theequation}{S\arabic{equation}}
\setcounter{equation}{0} 
\renewcommand{\thefigure}{S\arabic{figure}}
\setcounter{figure}{0} 
\newtheorem{thm}{Theorem}[section]
\newtheorem{lemma}[thm]{Lemma}
\newtheorem{prop}[thm]{Proposition}
\newtheorem{rem}[thm]{Remark}
\newtheorem{cor}[thm]{Corollary}

\title{Supporting Information}
\author{Xinyu Zhang}
\affiliation{School of Mathematics, Sun Yat-Sen University, Guangzhou, Guangdong, 510275, P. R. China}
\author{Haiyang Jia}
\affiliation{College of Mathematics and Data Science, Minjiang University, Fuzhou, Fujian, 350108, P. R. China}
\affiliation{School of Mathematics and Statistics, Fuzhou University, Fuzhou, Fujian, 350108, P. R. China}
\author{Wuyue Yang}
\affiliation{Beijing Institute of Mathematical Sciences and Applications, Beijing, 101408, P. R. China}
\author{Liangrong Peng}
\email{peng@mju.edu.cn}
\affiliation{College of Mathematics and Data Science, Minjiang University, Fuzhou, Fujian, 350108, P. R. China}
\author{Liu Hong}
\email{hongliu@sysu.edu.cn}
\affiliation{School of Mathematics, Sun Yat-Sen University, Guangzhou, Guangdong, 510275, P. R. China}

\maketitle

The supporting information consists of four parts. The first part \ref{sec:app1} contains detailed derivations of the equations presented in the main text; the second part \ref{sec:app2} demonstrates the law of mass conservation, which is a critical theoretical basis for the derivations of reduced models; the third part \ref{sec:app3} presents numerical results for models that do not exhibit detailed balance, supplementing the results discussed in the main text; the last part \ref{sec:app4} illustrates the remainder term, which arises during the continuation procedure and becomes negligible when the fibril length is large enough.
\section{Derivation of dynamical and thermodynamic quantities of reduced models}
\label{sec:app1}
This section provides a detailed derivation of the dynamical and thermodynamic quantities for the MEP-reduced model with fragmentation as presented in the main text. For the model without fragmentation, one simply needs to remove the underlined terms in the model with fragmentation. 
\subsection{Dynamics of the reduced discrete model}
Combining the evolution equations of filament $[A_i]$ in Eq. \eqref{dAdt} and the corresponding optimal distribution in Eq. \eqref{Eq:kineticseqdy}, we have 
\begin{equation}
\begin{array}{rl}
    \frac{dP}{dt} & ={\sum }_{i=n_{c}}^{\mathrm{\infty }}\frac{d\left[A_{i}\right]}{dt}\\
    & =\hat{R}_{n}+2{\sum }_{i=n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{\mathrm{\infty }}\left(R_{i,j}^{f+}-R_{i,j}^{f-}\right)-{\sum }_{i=2n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{i-n_{c}}\left(R_{i-j,j}^{f+}-R_{i-j,j}^{f-}\right),
\\ 
& =\hat{R}_{n}+{\sum }_{i=n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{\mathrm{\infty }}\left(R_{i,j}^{f+}-R_{i,j}^{f-}\right)\\
%& =\hat{R}_{n}+\underline{{\sum }_{i=n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{\mathrm{\infty }}\left(R_{i,j}^{f+}\right)}-\hat{R}_f^{-}\\
&=\hat{R}_{n}+\underline{k_f^+L_d(1-L_d^{-1})^{n_c}P-k_f^-P^2}\\
&=\hat{R}_{n}+\underline{\hat{R}_{f}},
\end{array}
\end{equation}
\begin{equation}
\begin{array}{rl}
    \frac{dM}{dt} & ={\sum }_{i=n_{c}}^{\mathrm{\infty }}i\frac{d\left[A_{i}\right]}{dt}
    =-\frac{d\left[A_{1}\right]}{dt}\\
    &=n_{c}\hat{R}_{n}+2{\sum }_{j=n_{c}}^{\mathrm{\infty }}R_j^{e+}-2{\sum }_{j=n_{c}}^{\mathrm{\infty }}R_j^{e-}\\
    & =n_{c}\hat{R}_{n}+2{k}_{e}^{+}P\left(m_{tot}-M\right)-2{k}_{e}^{-}P\left(1-L_d^{-1}\right)\\
    & =n_{c}\hat{R}_{n}+2\hat{R}_{e}.
    \end{array}
    \label{app_dk}
\end{equation}
%Direct substitution of the underlined terms into the evolution equations of $P$ and $M$ yields the closed form of the reduced model with fragmentation in Eq. \eqref{app_dk}.
By removing the underlined terms, we can obtain the governing equations for the discrete model without fragmentation.

\subsection{Thermodynamics of the reduced discrete model}
For the reduced discrete model, the entropy function becomes 
\begin{equation}
\begin{array}{rl}
\overline{Ent}\left(t\right)
=&-\left(\left[A_{1}\right]\ln \left[A_{1}\right]-\left[A_{1}\right]\right)-{\sum }_{i=n_{c}}^{\mathrm{\infty }}\left(\left[A_{i}\right]\ln \left[A_{i}\right]-\left[A_{i}\right]\right)\\
=&[A_1]+{\sum }_{i=n_{c}}^{\mathrm{\infty }}[A_i]-{\sum }_{i=n_{c}}^{\mathrm{\infty }}[A_i]\ln{[A_i]}\\
=&P+m_{tot}-M-(m_{tot}-M)\ln{(m_{tot}-M)}-{\sum }_{i=n_{c}}^{\mathrm{\infty}}(\lambda_1+i\lambda_2+i\lambda_3)[A_i]\\
=&P+m_{tot}-M-(m_{tot}-M)\ln{(m_{tot}-M)}-\lambda_1 P-(\lambda_2+\lambda_3)M\\
=&P+m_{tot}-M-(m_{tot}-M)\ln{(m_{tot}-M)}\\
&-\left[\ln(PL_d^{-1})-n_{c}\ln \left(1-L_d^{-1}\right)\right]P
-\left[\ln \left(1-L_d^{-1}\right)\right]M.
\end{array}
\end{equation}
 Here, ${[A_i]}$ represents the optimal concentrations as given in Eq. \eqref{optimal-dis}, and $\left\{\lambda_i\right\}_{i=1,2,3}$ are the Lagrange multipliers. The we have%Similar to the previous context, \([A_i]\) here is also dimensionless after the nondimensionalization treatment. 
\begin{equation}
\begin{array}{rl}
\frac{d\overline{Ent}\left(t\right)}{dt}
 =&-\ln \left[A_{1}\right]\frac{d\left[A_{1}\right]}{dt}-{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \left[A_{i}\right]\frac{d\left[A_{i}\right]}{dt}\\
 =&\lambda _{3}\frac{dM}{dt}-\lambda _{1}{\sum }_{i=n_{c}}^{\mathrm{\infty }}\frac{d\left[A_{i}\right]}{dt}-(\lambda _{2}+\lambda _{3}){\sum }_{i=n_{c}}^{\mathrm{\infty }}i\frac{d\left[A_{i}\right]}{dt}\\
 =&-\lambda _{1}\frac{dP}{dt}-\lambda _{2}\frac{dM}{dt}\\
 =&-\left[\ln{\frac{P}{L_d}}-n_c\ln{\left(1-L_d^{-1}\right)}\right]\left(\hat{R}_{n}+\hat{R}_{f}\right)\\
 &-\left[\ln{\left(1-L_d^{-1}\right)}-\ln{\left(m_{tot}-M\right)}\right]\left(n_c\hat{R}_{n}+2\hat{R}_{e}\right)\\
 =&\left[n_c\ln{\left(m_{tot}-M\right)}-\ln{\frac{P}{L_d}}\right]\hat{R}_{n}\\
 &+2\left[\ln{\left(m_{tot}-M\right)}-\ln{\left(1-L_d^{-1}\right)}\right]\hat{R}_{e}\\
 &+\left[n_c\ln{\left(1-L_d^{-1}\right)}-\ln{\frac{P}{L_d}}\right]\hat{R}_{f}\\
 =&\left[\ln{\frac{\hat{R}_{n}^+}{\hat{R}_{n}^-}}-\ln{\frac{k_n^+}{k_n^-}}\right]\hat{R}_{n}+2\left[\ln{\frac{\hat{R}_{e}^+}{\hat{R}_{e}^-}}-\ln{\frac{k_e^+}{k_e^-}}\right]\hat{R}_{e}+\underline{\left[\ln{\frac{\hat{R}_{f}^+}{\hat{R}_{f}^-}}-\ln{\frac{k_f^+}{k_f^-}}\right]\hat{R}_{f}},
%& +\left(\lambda _{1}+n_{c}\lambda _{2}+n_{c}\lambda _{3}\right)\left[\left({R}_{n}^{+}-{R}_{n}^{-}\right)-\left({R}_{e_{{n_{c}}}}^{+}-{R}_{e_{{n_{c}}}}^{-}\right)\right]\\
%& +{\sum }_{i=n_{c}+1}^{\mathrm{\infty }}\left(\lambda _{1}+i\lambda _{2}+i\lambda _{3}\right)\left[\left({R}_{i}^{e+}-{R}_{i}^{e-}\right)-\left({R}_{i}^{e+}-{R}_{i}^{e-}\right)\right]\\
%&+{\sum }_{i=n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{\mathrm{\infty }}\left(\lambda _{1}+i\lambda _{2}+i\lambda _{3}\right)\left({R}_{ij}^{f+}-{R}_{ij}^{f-}\right)\\
%&-{\sum }_{i=2n_{c}}^{\mathrm{\infty }} {\sum }_{j=n_{c}}^{\mathrm{i}-\mathrm{n}_{\mathrm{c}}}\left(\lambda _{1}+i\lambda _{2}+i\lambda _{3}\right)\left({R}_{{\left(i-j\right),j}}^{f+}-{R}_{{\left(i-j\right),j}}^{f-}\right),
\end{array}
\end{equation}
\begin{equation}
\overline{J_{f}}\left(t\right)
=-\ln{\frac{k_n^+}{k_n^-}}\hat{R}_{n}-2\ln{\frac{k_e^+}{k_e^-}}\hat{R}_{e}-\underline{\ln{\frac{k_f^+}{k_f^-}}\hat{R}_{f}},
\end{equation}
\begin{equation}
\overline{epr}\left(t\right)=\ln{\frac{\hat{R}_n^+}{\hat{R}_n^-}}\hat{R}_{n}+2\ln{\frac{\hat{R}_e^+}{\hat{R}_e^-}}\hat{R}_{e}+\underline{\ln{\frac{\hat{R}_f^+}{\hat{R}_f^-}}\hat{R}_{f}}
 \geq 0,
\end{equation}
\begin{equation}
\begin{array}{rl}
&\overline{F}(t)=\left([A_1]\ln {\frac{[A_1]}{[A_1^e]}}-[A_1]+[A_1^e]\right)+\sum_{i=n_c}^{\infty}\left([A_i]\ln {\frac{[A_i]}{[A_i^e]}}-[A_i]+[A_i^e]\right)\\
=&-\left(P+m_{tot}-M\right)+\left(P^e+m_{tot}-M^e\right)+(m_{tot}-M)(\lambda_3-\lambda_3^e)\\
&+\sum_{i=n_c}^{\infty}\left[\left(\lambda_1-\lambda_1^e\right)+i\left(\lambda_2-\lambda_2^e\right)+i\left(\lambda_3-\lambda_3^e\right)\right][A_i]\\
=&(M^e-M)+(P^e-P)+(m_{tot}-M)(\lambda_3-\lambda_3^e)+\left(\lambda_1-\lambda_1^e\right)P+\left(\lambda_2-\lambda_2^e\right)M+\left(\lambda_3-\lambda_3^e\right)M\\
=&(M^e-M)+(P^e-P)+m_{tot}(\lambda_3-\lambda_3^e)+P\left(\lambda_1-\lambda_1^e\right)+M\left(\lambda_2-\lambda_2^e\right)\\
=&(m_{tot}+1)(M^e-M)+(P^e-P)+\left(M-n_cP\right)\left\{\ln \left(1-L_d^{-1}\right)-\ln \left[1-\left(L_d^e\right)^{-1}\right]\right\}\\
&+P\left(\ln \frac{P}{L_d}
-\ln \frac{P^e}{L_d^e}\right)
-M\left[\ln \left(m_{tot}-M\right)-\ln \left(m_{tot}-M^e\right)\right]\\
=&(m_{tot}+1)(M^e-M)+(P^e-P)+\left(M-n_cP\right)\left\{\ln \left(1-L_d^{-1}\right)-\ln \left[1-\left(L_d^e\right)^{-1}\right]\right\}\\
&+P\left(\ln \frac{P}{L_d}
-\ln \frac{P^e}{L_d^e}\right)
-M\left[\ln \left(m_{tot}-M\right)-\ln \left(m_{tot}-M^e\right)\right],
\end{array}
\end{equation}

\begin{equation}
\begin{array}{rl}
&\overline{f_{d}}\left(t\right)
=-\ln \frac{\left[A_{1}\right]}{\left[{A}_{1}^{e}\right]}\frac{d\left[A_{1}\right]}{dt}-{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \frac{\left[A_{i}\right]}{\left[{A}_{i}^{e}\right]}\frac{d\left[A_{i}\right]}{dt}\\
 =&\frac{d\overline{Ent}\left(t\right)}{dt}+\ln \left[{A}_{1}^{e}\right]\frac{d\left[A_{1}\right]}{dt}+{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \left[{A}_{i}^{e}\right]\frac{d\left[A_{i}\right]}{dt}\\
 =&\frac{d\overline{Ent}\left(t\right)}{dt}+\lambda_1^e\frac{dP}{dt}+\lambda_2^e\frac{dM}{dt}\\
 =&\frac{d\widetilde{Ent}\left(t\right)}{dt}+\left[\ln{\frac{P^e}{L_d^e}}-n_c\ln{\left(1-\left(L_d^e\right)^{-1}\right)}\right]\left(\hat{R}_{n}+\hat{R}_{f}\right)\\
 &+\left[\ln{\left(1-\left(L_d^e\right)^{-1}\right)}-\ln{\left(m_{tot}-M\right)}\right]\left(n_c\hat{R}_{n}+2\hat{R}_{e}\right)\\
=&\frac{d\widetilde{Ent}\left(t\right)}{dt}-\left[\ln{\frac{\left(\hat{R}_{n}^+\right)^e}{\left(\hat{R}_{n}^-\right)^e}}-\ln{\frac{k_n^+}{k_n^-}}\right]\hat{R}_{n}-2\left[\ln{\frac{\left(\hat{R}_{e}^+\right)^e}{\left(\hat{R}_{e}^-\right)^e}}-\ln{\frac{k_e^+}{k_e^-}}\right]\hat{R}_{e}-\left[\ln{\frac{\left(\hat{R}_{f}^+\right)^e}{\left(\hat{R}_{f}^-\right)^e}}-\ln{\frac{k_f^+}{k_f^-}}\right]\hat{R}_{f}\\
  =&\widetilde{epr}\left(t\right)-\ln{\frac{\left(\hat{R}_{n}^+\right)^e}{\left(\hat{R}_{n}^-\right)^e}}\hat{R}_{n}-2\ln{\frac{\left(\hat{R}_{e}^+\right)^e}{\left(\hat{R}_{e}^-\right)^e}}\hat{R}_{e}-\underline{\ln{\frac{\left(\hat{R}_{f}^+\right)^e}{\left(\hat{R}_{f}^-\right)^e}}\hat{R}_{f}}.
\end{array}
\end{equation}
Here,  $\left(\hat{R}_{\alpha}^+\right)^e$ (resp. $\left(\hat{R}_{\alpha}^-\right)^e$) denotes the equilibrium of  $\hat{R}^+_{\alpha}$ (resp. $\hat{R}^-_{\alpha}$), where $\alpha=n,e,f$.

\subsection{Dynamics of the reduced continuous model}
Since $m_{tot}$ is a constant, we only need to consider the time evolution equations for $P$ and $M$:
\begin{equation}
\begin{array}{rl}
\frac{dP}{dt} 
& ={\int }_{n_{c}}^{\infty }\frac{d\left[A_{y}\right]}{dt}dy \\ 
&= \check{R}_{n}+2\int_{n_c}^{\mathrm{\infty }} \int_{n_c}^{\mathrm{\infty }}\left(R_{x,y}^{f+}-R_{x,y}^{f-}\right)dxdy-{\int }_{2n_{c}}^{\mathrm{\infty }} \int_{n_c}^{x-n_{c}}\left(R_{x-y,y}^{f+}-R_{x-y,y}^{f-}\right)dxdy,
\\ 
& =\check{R}_{n}+\int_{n_c}^{\mathrm{\infty }} \int_{n_c}^{\mathrm{\infty }}\left(R_{x,y}^{f+}-R_{x,y}^{f-}\right)dxdy\\
&=\check{R}_{n}+\underline{k_f^+L_ce^{-\frac{n_c}{L_c}}P-k_f^-P^2}\\
&=\check{R}_{n}+\underline{\check{R}_{f}},
\end{array}
\end{equation}

\begin{equation}
\begin{array}{rl}
\frac{dM}{dt} 
& =\frac{\mathrm{d}\left(m_{tot}-\left[A_{1}\right]\right)}{dt}
=-\frac{d\left[A_{1}\right]}{dt}\\ 
 &=n_{c}\check{R}_{n}+2{\int }_{n_{c}}^{\mathrm{\infty }}R_x^{e+}dx-2{\sum }_{x=n_{c}}^{\mathrm{\infty }}R_x^{e-}dx\\
    & =n_{c}\check{R}_{n}+2{k}_{e}^{+}P\left(m_{tot}-M\right)-2{k}_{e}^{-}P\\
    & =n_{c}\check{R}_{n}+2\check{R}_{e}.
\end{array}
\end{equation}
Here the initial values are \((P,M)|_{t=0}\)=\((0,0)\).

\subsection{Thermodynamics of the reduced continuous model}
In the MEP-reduced continuous model, the entropy becomes 
\begin{equation}
\begin{array}{rl}
\widetilde{Ent}\left(t\right) & =-\left(\left[A_{1}\right]\ln \left[A_{1}\right]-\left[A_{1}\right]\right)-{\int }_{n_{c}}^{\infty }\left[A_{y}\right]\ln \left[A_{y}\right]-\left[A_{y}\right]dy\\
& =-\left[A_{1}\right]\ln \left[A_{1}\right]-{\int }_{n_{c}}^{\infty }\left[A_{y}\right]\ln \left[A_{y}\right]dy+P+m_{tot}-M\\
& =-\left(m_{tot}-M\right)\ln \left(m_{tot}-M\right)-{\int }_{n_{c}}^{\infty }\left[A_{y}\right]\left[\lambda _{1}+y\left(\lambda _{2}+\lambda _{3}\right)\right]dy+P+m_{tot}-M\\
& =-\left(m_{tot}-M\right)\ln \left(m_{tot}-M\right)-\lambda _{1}P-\left(\lambda _{2}+\lambda _{3}\right)M+P+m_{tot}-M\\
& =-\left(m_{tot}-M\right)\left[\ln \left(m_{tot}-M\right)-1\right]+P-P\ln \frac{P^{2}}{M-n_{c}P}-\left(M-n_{c}P\right)\frac{-P}{M-n_{c}P}.
\end{array}
\end{equation}
Then, \begin{equation}
\begin{array}{rl}
\frac{d\widetilde{Ent}\left(t\right)}{dt}
 =&-\ln \left[A_{1}\right]\frac{d\left[A_{1}\right]}{dt}-{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \left[A_{i}\right]\frac{d\left[A_{i}\right]}{dt}\\
 =&\lambda _{3}\frac{dM}{dt}-\lambda _{1}{\sum }_{i=n_{c}}^{\mathrm{\infty }}\frac{d\left[A_{i}\right]}{dt}-(\lambda _{2}+\lambda _{3}){\sum }_{i=n_{c}}^{\mathrm{\infty }}i\frac{d\left[A_{i}\right]}{dt}\\
 =&-\lambda _{1}\frac{dP}{dt}-\lambda _{2}\frac{dM}{dt}\\
 =&-\left[\ln{\frac{P}{L_c}}-n_c\ln{e^{\frac{1}{L_c}}}\right]\left(\check{R}_{n}+\check{R}_{f}\right)\\
 &-\left[\ln{e^{\frac{1}{L_c}}}-\ln{\left(m_{tot}-M\right)}\right]\left(n_c\check{R}_{n}+2\check{R}_{e}\right)\\
 =&\left[n_c\ln{\left(m_{tot}-M\right)}-\ln{\frac{P}{L_c}}\right]\check{R}_{n}\\
 &+2\left[\ln{\left(m_{tot}-M\right)}-\ln{e^{\frac{1}{L_c}}}\right]\check{R}_{e}\\
 &+\left[n_c\ln{e^{\frac{1}{L_c}}}-\ln{\frac{P}{L_c}}\right]\check{R}_{f}\\
 =&\left[\ln{\frac{\check{R}_{n}^+}{\check{R}_{n}^-}}-\ln{\frac{k_n^+}{k_n^-}}\right]\check{R}_{n}+2\left[\ln{\frac{\check{R}_{e}^+}{\check{R}_{e}^-}}-\ln{\frac{k_e^+}{k_e^-}}\right]\check{R}_{e}+\underline{\left[\ln{\frac{\check{R}_{f}^+}{\check{R}_{f}^-}}-\ln{\frac{k_f^+}{k_f^-}}\right]\check{R}_{f}}-2L_c^{-1}\check{R}_{e}.
\end{array}
\end{equation}
We further have
\begin{equation}
\widetilde{J_{f}}\left(t\right)
=-\ln{\frac{k_n^+}{k_n^-}}\check{R}_{n}-2\ln{\frac{k_e^+}{k_e^-}}\check{R}_{e}-\underline{\ln{\frac{k_f^+}{k_f^-}}\check{R}_{f}}-2L_c^{-1}\check{R}_{e},
\end{equation}
\begin{equation}
\widetilde{epr}\left(t\right)=\ln{\frac{\check{R}_n^+}{\check{R}_n^-}}\check{R}_{n}+2\ln{\frac{\check{R}_e^+}{\check{R}_e^-}}\check{R}_{e}+\underline{\ln{\frac{\check{R}_f^+}{\check{R}_f^-}}\check{R}_{f}}
 \geq 0,
\end{equation}
\begin{equation}
\begin{array}{rl}
&\widetilde{F}(t)=\left([A_1]\ln {\frac{[A_1]}{[A_1^e]}}-[A_1]+[A_1^e]\right)+\sum_{i=n_c}^{\infty}\left([A_i]\ln {\frac{[A_i]}{[A_i^e]}}-[A_i]+[A_i^e]\right)\\
=&-\left(P+m_{tot}-M\right)+\left(P^e+m_{tot}-M^e\right)+(m_{tot}-M)(\lambda_3-\lambda_3^e)\\
&+\sum_{i=n_c}^{\infty}\left[\left(\lambda_1-\lambda_1^e\right)+i\left(\lambda_2-\lambda_2^e\right)+i\left(\lambda_3-\lambda_3^e\right)\right][A_i]\\
=&(M^e-M)+(P^e-P)+(m_{tot}-M)(\lambda_3-\lambda_3^e)+\left(\lambda_1-\lambda_1^e\right)P+\left(\lambda_2-\lambda_2^e\right)M+\left(\lambda_3-\lambda_3^e\right)M\\
=&(M^e-M)+(P^e-P)+m_{tot}(\lambda_3-\lambda_3^e)+P\left(\lambda_1-\lambda_1^e\right)+M\left(\lambda_2-\lambda_2^e\right)\\
=&(m_{tot}+1)(M^e-M)+(P^e-P)+\left(M-n_cP\right)\left(\frac{1}{L_c}-\frac{1}{L_c^e}\right)\\
&+P\left(\ln \frac{P}{L_c}
-\ln \frac{P^e}{L_c^e}\right)
-M\left[\ln \left(m_{tot}-M\right)-\ln \left(m_{tot}-M^e\right)\right]\\
=&(m_{tot}+1)(M^e-M)+(P^e-P)+\left(M-n_cP\right)\left(\frac{1}{L_c}-\frac{1}{L_c^e}\right)\\
&+P\left(\ln \frac{P}{L_c}
-\ln \frac{P^e}{L_c^e}\right)
-M\left[\ln \left(m_{tot}-M\right)-\ln \left(m_{tot}-M^e\right)\right],
\end{array}
\end{equation}

\begin{equation}
\begin{array}{rl}
&\widetilde{f_{d}}\left(t\right)
=-\ln \frac{\left[A_{1}\right]}{\left[{A}_{1}^{e}\right]}\frac{d\left[A_{1}\right]}{dt}-{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \frac{\left[A_{i}\right]}{\left[{A}_{i}^{e}\right]}\frac{d\left[A_{i}\right]}{dt}\\
 =&\frac{d\widetilde{Ent}\left(t\right)}{dt}+\ln \left[{A}_{1}^{e}\right]\frac{d\left[A_{1}\right]}{dt}+{\sum }_{i=n_{c}}^{\mathrm{\infty }}\ln \left[{A}_{i}^{e}\right]\frac{d\left[A_{i}\right]}{dt}\\
 =&\frac{d\widetilde{Ent}\left(t\right)}{dt}+\lambda_1^e\frac{dP}{dt}+\lambda_2^e\frac{dM}{dt}\\
 =&\frac{d\widetilde{Ent}\left(t\right)}{dt}+\left[\ln{\frac{P^e}{L_d^e}}-n_c\ln{e^{\frac{1}{L_c^e}}}\right]\left(\check{R}_{n}+\check{R}_{f}\right)+\left[\ln{e^{\frac{1}{L_c^e}}}-\ln{\left(m_{tot}-M\right)}\right]\left(n_c\check{R}_{n}+2\check{R}_{e}\right)\\
=&\frac{d\widetilde{Ent}\left(t\right)}{dt}-\left[\ln{\frac{\left(\check{R}_{n}^+\right)^e}{\left(\check{R}_{n}^-\right)^e}}-\ln{\frac{k_n^+}{k_n^-}}\right]\check{R}_{n}-2\left[\ln{\frac{\left(\check{R}_{e}^+\right)^e}{\left(\check{R}_{e}^-\right)^e}}-\ln{\frac{k_e^+}{k_e^-}}\right]\check{R}_{e}\\
&-\left[\ln{\frac{\left(\check{R}_{f}^+\right)^e}{\left(\check{R}_{f}^-\right)^e}}-\ln{\frac{k_f^+}{k_f^-}}\right]\check{R}_{f}+2\left(L_c^e\right)^{-1}\check{R}_{e}\\
  =&\widetilde{epr}\left(t\right)-\ln{\frac{\left(\check{R}_{n}^+\right)^e}{\left(\check{R}_{n}^-\right)^e}}\check{R}_{n}-2\ln{\frac{\left(\check{R}_{e}^+\right)^e}{\left(\check{R}_{e}^-\right)^e}}\check{R}_{e}-\underline{\ln{\frac{\left(\check{R}_{f}^+\right)^e}{\left(\check{R}_{f}^-\right)^e}}\check{R}_{f}}-2\left[\left(L_c\right)^{-1}-\left(L_c^e\right)^{-1}\right]\check{R}_{e}.
\end{array}
\end{equation}
Here, $\left(\check{R}_{\alpha}^+\right)^e$ (resp. $\left(\check{R}_{\alpha}^-\right)^e$) denotes the equilibrium of  $\check{R}^+_{\alpha}$ (resp. $\check{R}^-_{\alpha}$), where $\alpha=n,e,f$.

\section{Laws of mass conservation}
\label{sec:app2}
Here we are going to show that for both discrete and continuous models, the total protein concentration $m_{tot}=[A_1]+\sum_{i=n_c}^{\infty}i[A_1]$ keeps constant during reactions. 

\subsection{Discrete model}

Direct calculations show that 
\begin{equation}
    \begin{array}{rl}
\frac{dm_{tot}}{dt}=&\frac{d[A_1]}{dt}+\sum_{i=n_c}^{\infty}i\frac{d[A_1]}{dt}\\
=&-n_cR^n+n_cR^n-2\sum_{i=n_c}^{\infty}R_i^e-2\sum_{i=n_c}^{\infty}iR_i^e-2\sum_{i=n_c}^{\infty}(i+1)R_i^e\\
&+\sum_{i=n_c}^{\infty}\sum_{j=n_c}^{\infty}2iR_{ij}^f-\sum_{i=2n_c}^{\infty}\sum_{j=n_c}^{i-n_c}iR_{j,(i-j)}^f\\
=&\sum_{i=n_c}^{\infty}\sum_{j=n_c}^{\infty}2iR_{ij}^f-\sum_{i=n_c}^{\infty}\sum_{j=n_c}^{\infty}(i+j)R_{ij}^f=0.
\end{array}
\end{equation}
Then, we conclude that $\frac{d m_{tot}}{dt}=0$ for the discrete model. 

\subsection{Continuous model}
Similarly, direct calculations show that 
\begin{equation}
    \begin{array}{rl}
\frac{dm_{tot}}{dt}=&\frac{d[A_1]}{dt}+\int_{n_c}^{\infty}x\frac{\partial[A_x]}{\partial t}dx\\
=&-n_cR^n+n_cR^n-2(k_e^+[A_1]-k_e^-)\left(\int_{n_c}^{\infty}[A_x]dx+n_c[A_{n_c}]+\int_{n_c}^{\infty}x\frac{\partial[A_x]}{\partial x}dx\right)\\
&+\int_{n_c}^{\infty}\int_{n_c}^{\infty}2xR_{xy}^fdxdy-\int_{2n_c}^{\infty}\int_{n_c}^{x-n_c}xR_{y,(x-y)}^fdydx\\
=&-2(k_e^+[A_1]-k_e^-)\left(n_c[A_{n_c}]+x[A_x]|_{n_c}^{\infty}\right)\\
&+\int_{n_c}^{\infty}\int_{n_c}^{\infty}2xR_{xy}^fdxdy-\int_{n_c}^{\infty}\int_{n_c}^{\infty}(x+y)R_{xy}^fdxdy\\
&=0.
\end{array}
\end{equation}
Then, we conclude that $\frac{d m_{tot}}{dt}=0$ for the continuous model. 

\section{System without detailed balance}
This section describes the dynamics and thermodynamics of models without detailed balance, serving as a supplement to the main text. In models with detailed balance, the entropy production rate $(epr)$ is equivalent to the free energy dissipation $(f_d)$, as evident from the equations of various models discussed in the main text. However, in the absence of detailed balance, the $epr$ of the model described in this section will include an additional component, the housekeeping entropy production rate, $Q_{hk}\geq 0$, which exceeds the $f_d$, as shown in Fig. \ref{fig:epr+fd}. Apart from this difference, the trends in the dynamics and thermodynamics (Fig. \ref{Fig:nodb}) of the models without detailed balance closely resemble those of the models described in the main text. Furthermore, these figures also demonstrate that the MEP-reduced model provides a good fit to the original model in systems lacking detailed balance.
\label{sec:app3}
\begin{figure}
    \centering
    \includegraphics[width=1\linewidth]{nodb.pdf}
    \caption{\textbf{Comparison on the $epr$ and $f_d$ of the full model and MEP-reduced models in the system without detailed balance.} Models with (resp. without) fragmentation are plotted in the left panel (a) (resp. the right panel (b)). 
    Each panel depicts four curves denoting both $epr$ and $f_d$ of discrete model and its MEP-reduced model. The parameters are $n_c=2,k_n^+={10}^{-3},k_n^-=7.3\times{10}^{-9},k_e^+=2.5\times{10}^{3},k_e^-=2.5\times{10}^{-7},k_f^+=2.8\times{10}^{-6},k_f^-=2\times{10}^{3},m_{tot}=5\times{10}^{-5}.$}
    \label{fig:epr+fd}
\end{figure}
\begin{figure}
    \centering
    \includegraphics[width=1\linewidth]{nodb2.pdf}
        \caption{\textbf{Comparison of the dynamical and thermodynamic quantities between the full model and MEP-reduced models in the system without detailed balance.} 
(a) Trajectories of the number concentration $P$, (b) $M$, (c) $Entropy$, and (d) $Free~Energy$. The distribution of fiber length $A[i]/m_{tot}$ is shown for the model with fragmentation in (e) and without fragmentation in (f). Graphs (a)-(d) each display four curves representing the original model with and without fragmentation, and the MEP-reduced model with and without fragmentation. The $A[i]/m_{tot}$ graphs in (e) and (f) depict eight curves, showing distributions for the original and MEP-reduced models at four specified time points. Parameters are kept the same as those used in Fig. S1.}
\label{Fig:nodb}
\end{figure}

\section{The remainder term in the MEP-reduced continuous model}
\label{sec:app4}
During the continuation procedure from the discrete model to the corresponding continuous one, we see an extra term, $2\left[L_c^{-1}-(L_c^e)^{-1}\right]\left(\check{R}_e^+-\check{R}_e^-\right)$, appeared in Eq. \eqref{Eq:cnfd} comparing to Eq. \eqref{Eq:dnfd}. We claim this term becomes negligible as long as $L_c \gg 1$, which can be clearly seen in Fig. \ref{The_remainder_term}.
\begin{figure}
    \centering
    \includegraphics[width=0.5\linewidth]{Another_term.pdf}
    \caption{ \textbf{The remainder term compared to the entropy production rate.}}
    \label{The_remainder_term}
\end{figure}
\end{document}
